Mass evaluation for red giant stars based on the spectroscopically determined atmospheric parameters

The mass (M) of a star can be evaluated from its spectroscopically determined effective temperature (T _eff) and metallicity ([Fe/H]) along with the luminosity (L; derived from parallax), while comparing them with grids of theoretical evolutionary tracks. It has been argued, however, that such a track-based mass (M_trk) may tend to be overestimated for the case of red giants. Meanwhile, there is an alternative approach of evaluating mass (M_gLT) directly from surface gravity (g), L, and T_eff. The practical reliability of M_gLT was examined for ~100 benchmark giants in the Kepler field, for which atmospheric parameters are already determined and the reliable mass (M_seis) along with the evolutionary status are known from asteroseismology. In addition, similar check was also made for the accuracy of M_trk for comparison. It turned out that, while a reasonable correlation is seen between M_gLT and M_seis almost irrespective of the stellar property, its precision is rather insufficient because log(M_gLT/M_seis) distributes rather widely within ~+/-0.2--0.3dex. In contrast, the reliability of M_trk was found to depend on the evolutionary status. Although M_trk and M_seis are satisfactorily consistent with each other (typical dispersion of log(M_trk}/M_seis) is within ~+/-0.1dex) for H-burning red giants as well as He-burning 2nd clump giants of higher mass, M_trk tends to be considerably overestimated as compared to M_seis by up to ~<0.4~dex for He-burning 1st clump giants of lower mass. Accordingly, M_gLT and M_trk are complementary with each other in terms of their characteristic merit and demerit.

==> anc/PARAMresults.dat <==
KIC01726211  4983 100  -0.57 0.10  10.73 0.30  0.746 0.024  1.763 0.963  1.613 0.328  2.435 0.120  12.347 0.920  0.931 0.040
KIC02013502  4913 100  -0.02 0.10  10.94 0.30  0.680 0.024  0.646 0.127  2.590 0.155  2.594 0.048  13.029 0.719  0.975 0.028
KIC02303367  4600 100   0.06 0.10  10.11 0.30  1.304 0.034  3.106 1.469  1.494 0.244  2.454 0.108  11.627 0.890  1.086 0.047
KIC02424934  4792 100  -0.18 0.10  10.09 0.30  1.004 0.023  0.966 0.403  2.197 0.352  2.473 0.130  13.796 1.153  1.004 0.050
KIC02448225  4577 100   0.16 0.10  10.68 0.30  0.906 0.025  1.471 0.787  1.971 0.382  2.442 0.149  13.538 1.262  1.123 0.060
KIC02573092  4688 100   0.00 0.10  11.14 0.30  0.692 0.024  1.286 0.652  2.038 0.392  2.480 0.140  13.173 1.157  1.057 0.052
KIC02696732  4820 100  -0.13 0.10  12.19 0.30  1.038 0.022  6.208 2.303  1.152 0.127  3.052 0.078   5.128 0.259  1.013 0.030
KIC02714397  4910 100  -0.47 0.10  10.32 0.30  1.020 0.045  3.086 1.512  1.353 0.227  2.460 0.088  10.982 0.648  0.947 0.029
KIC02988638  4912 100   0.06 0.10  11.65 0.30  0.597 0.034  1.088 0.464  2.169 0.335  2.685 0.080  10.743 0.711  0.993 0.029
KIC03098045  4820 100  -0.24 0.10  11.69 0.30  0.552 0.023  2.441 1.300  1.527 0.299  2.480 0.110  11.424 0.827  0.990 0.036
KIC03217051  4590 100   0.21 0.10  11.46 0.30  0.714 0.035  2.799 1.571  1.586 0.306  2.499 0.112  11.375 0.821  1.115 0.044
KIC03323943  4826 100  -0.14 0.10  11.44 0.30  0.648 0.031  2.407 1.359  1.570 0.328  2.527 0.110  10.967 0.646  0.999 0.032
KIC03425476  4780 100  -0.03 0.10  12.17 0.30  0.604 0.029  2.811 2.268  1.549 0.410  2.646 0.194   9.492 0.990  1.039 0.052
KIC03455760  4654 100  -0.07 0.10  10.96 0.30  1.024 0.027  6.570 3.752  1.176 0.201  2.437 0.101  10.529 0.526  1.097 0.033
KIC03531478  5000 100  -0.06 0.10  11.71 0.30  1.384 0.023  4.314 1.491  1.281 0.141  3.203 0.081   4.545 0.230  0.979 0.031
KIC03730953  4861 100  -0.07 0.10   8.87 0.30  1.869 0.024  0.766 0.198  2.439 0.211  2.611 0.068  12.396 0.640  0.977 0.033
KIC03744043  4946 100  -0.35 0.10   9.47 0.30  2.476 0.023  3.865 1.579  1.257 0.165  2.788 0.090   7.259 0.360  0.980 0.031
KIC03748691  4762 100   0.11 0.10  11.59 0.30  0.601 0.025  1.024 0.424  2.248 0.332  2.629 0.089  11.655 0.774  1.029 0.035
KIC03758458  5009 100   0.07 0.10  10.84 0.30  0.658 0.027  0.541 0.082  2.753 0.122  2.553 0.041  14.088 0.802  0.978 0.026
KIC04036007  4916 100  -0.36 0.10  11.29 0.30  0.607 0.027  1.611 0.947  1.742 0.394  2.503 0.125  11.872 0.949  0.952 0.039
KIC04039306  4806 100  -0.10 0.10  11.17 0.30  0.647 0.024  0.912 0.373  2.281 0.348  2.561 0.112  12.703 0.979  0.995 0.043
KIC04044238  4519 100   0.20 0.10   7.66 0.30  4.131 0.035  2.886 1.510  1.566 0.277  2.415 0.126  12.452 1.015  1.151 0.058
KIC04056266  5021 100  -0.03 0.10  12.18 0.30  0.617 0.024  1.334 0.158  1.956 0.076  2.874 0.031   8.199 0.305  0.965 0.022
KIC04243623  5005 100  -0.31 0.10  11.26 0.30  2.830 0.026  8.983 1.605  1.000 0.059  3.602 0.047   2.535 0.102  0.925 0.025
KIC04243796  4620 100   0.11 0.10  10.48 0.30  1.000 0.023  1.497 0.815  1.951 0.390  2.472 0.149  13.010 1.158  1.096 0.057
KIC04350501  4929 100  -0.09 0.10  11.39 0.30  1.126 0.026  3.181 1.236  1.404 0.187  2.899 0.097   6.756 0.401  1.006 0.035
KIC04351319  4876 100   0.29 0.10  10.04 0.30  3.812 0.022  5.292 1.670  1.270 0.119  3.345 0.079   3.843 0.198  1.047 0.035
KIC04445711  4876 100  -0.32 0.10  10.70 0.30  0.938 0.024  3.366 1.666  1.351 0.231  2.482 0.088  10.712 0.435  0.976 0.024
KIC04448777  4805 100   0.10 0.10  11.55 0.30  1.579 0.030  5.853 2.041  1.214 0.124  3.156 0.077   4.672 0.237  1.044 0.032
KIC04570120  5035 100   0.05 0.10  10.98 0.30  0.613 0.022  0.538 0.079  2.748 0.118  2.553 0.038  14.060 0.738  0.971 0.025
KIC04726049  5028 100  -0.16 0.10  11.66 0.30  1.329 0.021  4.241 1.501  1.262 0.142  3.158 0.081   4.752 0.237  0.963 0.030
KIC04770846  4847 100   0.02 0.10   9.44 0.30  1.604 0.026  0.954 0.310  2.282 0.262  2.659 0.077  11.352 0.564  0.995 0.031
KIC04902641  4986 100   0.03 0.10  10.85 0.30  1.085 0.028  1.316 0.208  1.997 0.096  2.846 0.040   8.560 0.364  0.976 0.024
KIC04952717  4793 100   0.13 0.10  11.27 0.30  1.905 0.032  6.149 2.080  1.203 0.117  3.200 0.075   4.418 0.216  1.048 0.032
KIC05000307  5023 100  -0.25 0.10  10.97 0.30  0.706 0.027  0.841 0.262  2.274 0.259  2.647 0.065  11.483 0.627  0.922 0.025
KIC05033245  5049 100   0.11 0.10  11.05 0.30  2.389 0.040  4.185 1.153  1.326 0.117  3.448 0.083   3.489 0.214  0.971 0.038
KIC05088362  4760 100   0.03 0.10  10.97 0.30  0.622 0.027  0.610 0.195  2.672 0.286  2.481 0.093  15.065 1.163  1.024 0.041
KIC05128171  4808 100   0.04 0.10   9.95 0.30  1.248 0.024  0.924 0.300  2.318 0.263  2.638 0.080  11.719 0.632  1.006 0.033
KIC05266416  4767 100  -0.09 0.10  10.41 0.30  1.001 0.032  1.577 0.896  1.857 0.404  2.520 0.136  12.019 0.953  1.018 0.045
KIC05283798  4770 100   0.09 0.10  11.63 0.30  0.593 0.029  1.164 0.585  2.140 0.393  2.623 0.098  11.453 0.806  1.026 0.035
KIC05307747  5030 100   0.01 0.10   8.46 0.30  2.731 0.037  1.129 0.394  2.109 0.269  2.729 0.077  10.068 0.417  0.965 0.026
KIC05514974  4674 100  -0.10 0.10  11.14 0.30  0.785 0.023  3.329 1.547  1.416 0.225  2.454 0.097  11.337 0.771  1.043 0.039
KIC05530598  4599 100   0.37 0.10   8.70 0.30  3.986 0.028  4.603 1.635  1.340 0.144  2.704 0.086   8.258 0.437  1.184 0.039
KIC05598645  5052 100  -0.17 0.10  11.76 0.30  1.406 0.022  4.551 1.573  1.231 0.132  3.251 0.077   4.218 0.204  0.952 0.029
KIC05611192  5064 100   0.02 0.10  11.63 0.30  0.611 0.025  0.974 0.273  2.223 0.214  2.735 0.056  10.265 0.538  0.959 0.024
KIC05723165  5255 100  -0.02 0.10  10.61 0.30  3.130 0.028  3.530 0.324  1.352 0.056  3.648 0.061   2.797 0.178  0.867 0.039
KIC05737655  5026 100  -0.63 0.10   7.14 0.30  4.964 0.034  7.837 4.460  1.001 0.182  2.421 0.091   9.881 0.392  0.932 0.024
KIC05795626  4923 100  -0.72 0.10   9.14 0.30  1.530 0.041  2.394 1.211  1.403 0.237  2.312 0.102  13.274 0.947  0.961 0.039
KIC05806522  4574 100   0.12 0.10  10.93 0.30  1.038 0.029  5.847 3.119  1.249 0.210  2.432 0.091  10.909 0.490  1.137 0.034
KIC05858034  4887 100  -0.19 0.10  11.62 0.30  0.558 0.023  1.426 0.819  1.886 0.421  2.578 0.119  11.335 0.749  0.967 0.035
KIC05866737  4874 100  -0.26 0.10  10.49 0.30  1.198 0.023  3.878 3.547  1.346 0.397  2.566 0.192   9.698 0.809  1.001 0.049
KIC05990753  5010 100   0.19 0.10  10.46 0.30  1.010 0.026  0.808 0.149  2.424 0.121  2.693 0.038  11.246 0.503  0.998 0.026
KIC06117517  4649 100   0.28 0.10  10.39 0.30  1.887 0.021  4.900 1.931  1.313 0.157  2.743 0.098   7.810 0.482  1.162 0.044
KIC06144777  4734 100   0.14 0.10  10.91 0.30  1.955 0.026  5.989 2.094  1.216 0.125  3.051 0.078   5.277 0.267  1.073 0.034
KIC06276948  4939 100   0.19 0.10  10.94 0.30  0.959 0.023  1.294 0.414  2.057 0.226  2.745 0.075   9.761 0.478  1.016 0.029
KIC06531928  5156 100  -0.57 0.10  10.79 0.30  3.211 0.025  8.927 1.582  0.951 0.055  3.563 0.046   2.588 0.101  0.873 0.023
KIC06579495  4772 100  -0.02 0.10  11.84 0.30  0.902 0.027  4.365 1.806  1.301 0.169  2.777 0.100   7.481 0.507  1.067 0.039
KIC06665058  4750 100  -0.07 0.10  11.09 0.30  1.282 0.021  4.948 2.055  1.244 0.159  2.761 0.095   7.449 0.441  1.065 0.038
KIC06690139  4979 100  -0.14 0.10  11.51 0.30  0.898 0.021  1.788 0.659  1.707 0.243  2.854 0.092   7.843 0.431  0.981 0.033
KIC07205067  5064 100   0.03 0.10  10.48 0.30  0.725 0.027  0.493 0.068  2.819 0.117  2.518 0.038  14.829 0.795  0.964 0.024
KIC07341231  5305 100  -1.73 0.10   9.91 0.30  4.225 0.022 11.295 0.325  0.804 0.011  3.514 0.013   2.520 0.030  0.760 0.007
KIC07581399  5070 100   0.01 0.10  11.18 0.30  0.586 0.018  0.588 0.090  2.648 0.120  2.593 0.035  13.190 0.628  0.957 0.024
KIC07584122  4974 100  -0.08 0.10  11.36 0.30  1.223 0.027  3.113 1.167  1.414 0.183  2.982 0.096   6.161 0.360  0.991 0.035
KIC07734065  4882 100  -0.43 0.10  11.61 0.30  0.499 0.026  1.767 1.013  1.653 0.352  2.409 0.126  12.874 1.271  0.973 0.044
KIC07799349  4969 100   0.28 0.10   9.55 0.30  5.434 0.020  4.954 1.333  1.289 0.104  3.509 0.081   3.207 0.190  1.012 0.040
KIC08378462  4995 100   0.06 0.10  10.87 0.30  0.878 0.023  1.000 0.298  2.225 0.231  2.722 0.060  10.426 0.468  0.977 0.026
KIC08475025  4848 100  -0.06 0.10  11.72 0.30  0.939 0.024  3.636 1.450  1.360 0.179  2.820 0.097   7.280 0.451  1.037 0.036
KIC08493735  5842 100   0.01 0.10  10.08 0.30  3.187 0.024  2.905 0.245  1.472 0.063  3.762 0.041   2.560 0.100  0.664 0.024
KIC08702606  5472 100  -0.11 0.10   9.47 0.30  5.496 0.029  4.142 0.329  1.262 0.046  3.759 0.036   2.377 0.116  0.784 0.029
KIC08718745  4902 100  -0.25 0.10  10.80 0.30  1.994 0.035  6.087 2.287  1.128 0.126  3.094 0.078   4.833 0.232  0.978 0.029
KIC08751420  5260 100  -0.15 0.10   6.96 0.30 17.176 0.025  3.932 0.608  1.271 0.073  3.633 0.063   2.759 0.165  0.867 0.037
KIC08813946  4862 100   0.09 0.10   7.05 0.30  5.309 0.020  1.334 0.598  2.022 0.339  2.672 0.099  10.529 0.477  1.008 0.029
KIC09145955  4943 100  -0.34 0.10   9.77 0.30  2.384 0.023  4.434 1.803  1.210 0.154  2.865 0.087   6.519 0.314  0.976 0.030
KIC09173371  5064 100   0.00 0.10   9.23 0.30  2.111 0.024  1.233 0.268  2.035 0.143  2.804 0.049   9.062 0.342  0.960 0.024
KIC09349632  4976 100   0.12 0.10  11.00 0.30  0.600 0.030  0.520 0.081  2.807 0.126  2.531 0.046  14.586 0.949  0.994 0.027
KIC09583430  4854 100   0.21 0.10  11.57 0.30  0.733 0.023  1.534 0.638  1.947 0.280  2.709 0.101   9.894 0.592  1.042 0.035
KIC09705687  5129 100  -0.19 0.10   9.52 0.30  1.494 0.021  0.902 0.243  2.212 0.212  2.708 0.054  10.557 0.376  0.916 0.021
KIC09812421  5140 100  -0.21 0.10  10.14 0.30  3.327 0.039  4.387 1.391  1.227 0.120  3.389 0.074   3.593 0.172  0.921 0.029
KIC10323222  4525 100   0.04 0.10   6.94 0.30  7.366 0.030  5.278 2.032  1.247 0.148  2.523 0.089   9.808 0.561  1.146 0.041
KIC10382615  4890 100  -0.49 0.10  11.66 0.30  0.528 0.021  2.727 1.353  1.403 0.240  2.428 0.101  11.614 0.913  0.954 0.037
KIC10404994  4802 100  -0.06 0.10   7.54 0.30  4.103 0.036  2.150 1.086  1.655 0.321  2.551 0.114  10.951 0.565  1.006 0.032
KIC10426854  4968 100  -0.30 0.10   9.99 0.30  1.399 0.023  3.655 3.149  1.349 0.395  2.544 0.169   9.959 0.630  0.971 0.038
KIC10474071  4975 100   0.09 0.10  11.52 0.30  0.627 0.021  0.885 0.212  2.337 0.177  2.704 0.048  10.904 0.545  0.984 0.026
KIC10600926  4879 100  -0.20 0.10  11.41 0.30  0.627 0.024  1.749 1.005  1.741 0.387  2.554 0.119  11.197 0.702  0.972 0.035
KIC10604460  4573 100   0.14 0.10  10.61 0.30  0.881 0.025  1.270 0.614  2.076 0.368  2.408 0.146  14.443 1.372  1.123 0.062
KIC10709799  4522 100  -0.04 0.10  10.99 0.30  1.086 0.025  5.596 2.345  1.214 0.153  2.476 0.096  10.223 0.658  1.138 0.041
KIC10716853  4874 100  -0.08 0.10   6.94 0.30  5.386 0.028  1.858 0.942  1.736 0.344  2.592 0.115  10.705 0.512  0.988 0.029
KIC10866415  4791 100  -0.01 0.10  11.08 0.30  1.378 0.028  4.484 1.757  1.290 0.159  2.854 0.091   6.819 0.391  1.054 0.036
KIC11177749  4677 100  -0.04 0.10  10.90 0.30  0.894 0.031  3.303 1.559  1.438 0.235  2.476 0.094  11.132 0.657  1.049 0.035
KIC11251115  4837 100   0.07 0.10   7.93 0.30  3.088 0.028  0.811 0.193  2.431 0.177  2.640 0.056  11.975 0.541  1.005 0.030
KIC11352756  4604 100  -0.04 0.10  10.75 0.30  0.878 0.022  2.533 1.303  1.567 0.280  2.345 0.121  13.492 1.101  1.108 0.051
KIC11401156  5053 100   0.10 0.10   9.88 0.30  4.807 0.023  4.768 1.221  1.267 0.096  3.582 0.075   2.921 0.172  0.960 0.039
KIC11444313  4757 100   0.00 0.10  11.25 0.30  0.678 0.026  1.161 0.577  2.121 0.395  2.576 0.120  12.044 0.918  1.021 0.042
KIC11569659  4879 100  -0.26 0.10  10.99 0.30  0.647 0.022  0.841 0.313  2.284 0.318  2.524 0.111  13.269 1.043  0.962 0.043
KIC11618103  4922 100  -0.17 0.10   7.77 0.30  6.176 0.186  3.903 1.520  1.297 0.164  2.902 0.091   6.468 0.385  0.999 0.032
KIC11657684  4951 100  -0.12 0.10  11.55 0.30  0.548 0.022  0.786 0.208  2.386 0.217  2.645 0.059  11.789 0.681  0.951 0.027
KIC11717120  5087 100  -0.31 0.10   9.37 0.30  6.932 0.026  8.791 1.457  1.000 0.056  3.647 0.050   2.409 0.106  0.908 0.028
KIC11721438  4959 100   0.14 0.10  11.56 0.30  0.674 0.024  1.139 0.387  2.143 0.255  2.728 0.071  10.160 0.518  1.000 0.028
KIC11802968  4962 100  -0.06 0.10  10.99 0.30  3.327 0.022  7.859 1.798  1.086 0.076  3.630 0.059   2.559 0.119  0.963 0.030
KIC11819760  4824 100  -0.18 0.10  10.91 0.30  0.692 0.024  0.890 0.355  2.268 0.342  2.518 0.119  13.303 1.089  0.986 0.046
KIC12008680  4881 100  -0.32 0.10  11.04 0.30  0.732 0.019  2.183 1.133  1.564 0.305  2.488 0.114  11.447 0.735  0.965 0.036
KIC12070114  4698 100   0.05 0.10  10.70 0.30  0.817 0.031  0.939 0.389  2.311 0.343  2.518 0.119  13.432 1.118  1.048 0.048
KIC12884274  4683 100   0.11 0.10   7.68 0.30  3.713 0.025  1.244 0.609  2.095 0.374  2.568 0.130  12.071 0.884  1.058 0.048
HD107383     4841 100  -0.28 0.10   4.74 0.10 10.710 0.220  0.914 0.385  2.208 0.337  2.398 0.129  15.079 1.257  0.996 0.050
HD124897     4281 100  -0.55 0.10  -0.05 0.10 88.830 0.540  6.986 2.695  1.041 0.123  1.685 0.093  23.516 1.585  1.224 0.047
HD062509     4904 100   0.06 0.10   1.14 0.10 96.540 0.270  1.351 0.203  1.995 0.089  2.843 0.038   8.587 0.319  0.993 0.027
HD146791     4931 100  -0.07 0.10   3.23 0.10 30.640 0.200  1.844 0.944  1.745 0.340  2.624 0.118  10.341 0.515  0.985 0.030
HD168723     4972 100  -0.18 0.10   3.25 0.10 53.930 0.180  3.942 1.471  1.288 0.156  2.992 0.085   5.809 0.281  0.981 0.031
HD219615     4802 100  -0.62 0.10   3.70 0.10 23.640 0.180  5.242 2.263  1.118 0.147  2.384 0.073  10.903 0.709  0.981 0.040
HD185351     5006 100   0.00 0.10   5.17 0.10 24.225 0.082  3.137 1.100  1.432 0.175  3.115 0.094   5.316 0.298  0.984 0.036
HD028307     4924 100   0.10 0.10   3.84 0.10 21.130 0.270  0.837 0.173  2.395 0.143  2.682 0.043  11.323 0.459  0.994 0.027
HD076294     4844 100  -0.11 0.10   3.10 0.10 19.510 0.180  0.450 0.094  2.912 0.207  2.403 0.065  17.216 0.948  0.986 0.035
Capella_P    4943 100   0.10 0.10   0.92 0.10 76.200 0.460  0.733 0.130  2.504 0.120  2.649 0.038  12.029 0.471  0.992 0.027
Capella_S    5694 100  -0.08 0.10   0.75 0.10 76.200 0.460  0.628 0.030  2.473 0.060  2.931 0.034   8.716 0.361  0.717 0.029


==> anc/readme.txt <==
================================================================================
Keywords: stars: atmospheres - stars: evolution - stars: fundamental parameters 
        - stars: late-type

Abstract:

The files in this directory constitute the online material for the paper 
"Mass evaluation for red giant stars based on the spectroscopically determined 
atmospheric parameters (Yoichi Takeda)", which summarise the fundamental physical 
quantities (spectroscopically established atmospheric parameters, photometric 
data, parallaxes, mass values derived in different manners, etc.) of the 
114 program stars.

File Summary:
--------------------------------------------------------------------------
FileName              Lrecl  Records    Explanations
--------------------------------------------------------------------------
readme.txt             ...      ...     This file
stellar_parameters.dat 108      114     basic stellar parameters and mass results 
PARAMresults.dat       124      114     input and output results of PARAM
--------------------------------------------------------------------------


Description: "stellar_parameters.dat"
--------------------------------------------------------------------------
The basic data (such as spectroscopically established atmospheric parameters,
photometric quantities, parallaxes) necessary for mass evaluation and the 
resulting masses for 114 program stars are summarised in this data table, 
where the mass values determined by other methods are also given for comparison.
--------------------------------------------------------------------------


Byte-by-byte Description: "stellar_parameters.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label         Explanations
--------------------------------------------------------------------------------
   1- 12  A12    ---      star         star name
  13- 17   I5     K       Teff         effective temperature
  18- 22  F5.2   dex     log g         logarithmic surface gravity (in cgs)
  23- 28  F6.2   dex     [Fe/H]        logarithmic Fe abundance relative to the Sun
  29- 34  F6.2   mag      V            apparent visual magnitude
  35- 39  F5.2   mag      Av           interstellar extinction (V band)
  40- 46  F7.3   m.a.s.   pi           parallax (mostly from Gaia DR2)
  47- 52  F6.3   m.a.s.   e(pi)        error in pi
  53- 58  F6.2   mag      BC           bolometric correction
  59- 64  F6.3   dex      log(L/Lsun)  logarithmic luminosity (in unit of Sun)
  65- 69  F5.2   sun      M_gLT        mass derived from log g, L, and Teff
  70- 74  F5.2   sun      M_seis       reference mass determined by the seismic technique^[1] 
  75- 79  F5.2   sun      M_trk        mass from evolutionary tracks (by using PARAM)
  80- 84  F5.2   sun      e(M_trk)     error in M_trk
  86- 88   A3    ---      class        evolutionary status^[2]
  90- 92   A3    ---      reference    publication^[3] for spectroscopic Teff, log g, and [Fe/H]
  94-100   A7    ---      Vsource      data source for V (apparent visual magnitude)^[4] 
 102-108   A7    ---      Avsource     data source for Av (interstellar extinction)^[5]
--------------------------------------------------------------------------------
^[1] Only exception is the case for the primary abd secondary components of Capella, 
     for which the mass values were directly determined from their orbital motions. 
^[2] RG  --> normal red giant in the shell H-burning phase before He ignition 
     RC1 --> 1st clump giant of lower mass (M < 1.8Msun) after degenerate He core ignition
     RC2 --> 2nd clump giant of higher mass (M > 1.8Msun) after non-degenerate He core ignition  
^[3] T08 --> Takeda et al. (2008), T09 --> Takeda et al. (2009), T15 --> Takeda & Tajitsu (2015),
     T16 --> Takeda et al. (2016), T18 --> Takeda et al. (2018)
^[4] V(simb) --> V data taken from simbad database
     V(KICr) --> estimated V based on r-band magnitude given in Kepler Input Catalogue 
     V(sepa) --> V for each Capella component was separated by using Fp/Fs=0.85 
^[5] Av(KIC) --> Av data given in Kepler Input Catalogue
     Av(EXT) --> Av estimated by using the EXTINCT program


Description: "PARAMresults.dat"
--------------------------------------------------------------------------
The data contained in this file summarize the input data and the output results 
for the software PARAM1.3 (da Silva et al. 2006), which was employed in this study
to determine the mass values of 114 program stars by comparing their positions
on the HR diagram with theoretical evolutionary tracks.
--------------------------------------------------------------------------

Byte-by-byte Description: "PARAMresults.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1- 12   A12    ---     name       star name
  13- 17   I5      K      Teff       effecive temperature (Input)
  18- 21   I4      K      e(Teff)    uncertainty in Teff (Input)
  22- 28  F7.2    dex     [Fe/H]     logarithmic Fe abundance relative to the Sun (Input)
  29- 33  F5.2    dex     e([Fe/H])  uncertainty in [Fe/H] (Input)
  34- 40  F7.2    mag     V          apparent visual magnitude (Input)
  41- 45  F5.2    mag     e(V)       uncertainty in V (Input)
  46- 52  F7.3   m.a.s.   pi         parallax (Input)
  53- 58  F6.3   m.a.s.   e(pi)      uncertainty in pi (Input)
  59- 65  F7.3    Gyr     age        age (Output)
  66- 71  F6.3    Gyr     e(age)     error in age (Output)
  72- 78  F7.3    sun     M          mass (Output)
  79- 84  F6.3    sun     e(M)       error in M (Output) 
  85- 91  F7.3    dex     logg       logarithmic surface gravity in cgs (Output)
  92- 97  F6.3    dex     e(logg)    error in logg (Output)
  98-105  F8.3    sun     R          radius (Output)
 106-111  F6.3    sun     e(R)       error in R (Output)
 112-118  F7.3    mag     (B-V)0     intrinsic B-V color (Output)
 119-124  F6.3    mag     e((B-V)0)  error in (B-V)0 (Output) 
--------------------------------------------------------------------------------




==> anc/stellar_parameters.dat <==
KIC01726211  4983 2.49 -0.57 11.16 0.44  0.746 0.024 -0.27 1.973 1.91 1.19 1.61 0.33 RC1 T15 V(simb) Av(KIC)
KIC02013502  4913 2.69 -0.02 11.52 0.58  0.680 0.024 -0.29 1.977 3.23 1.94 2.59 0.16 RC2 T15 V(simb) Av(KIC)
KIC02303367  4600 2.39 +0.06 10.41 0.30  1.304 0.034 -0.43 1.798 1.40 1.23 1.49 0.24 RC1 T15 V(simb) Av(KIC)
KIC02424934  4792 2.48 -0.18 10.55 0.46  1.004 0.023 -0.34 1.996 2.30 1.36 2.20 0.35 RC1 T15 V(simb) Av(KIC)
KIC02448225  4577 2.37 +0.16 11.07 0.39  0.906 0.025 -0.44 1.892 1.69 1.87 1.97 0.38 RC2 T15 V(simb) Av(KIC)
KIC02573092  4688 2.48 +0.00 11.70 0.56  0.692 0.024 -0.39 1.920 2.11 1.43 2.04 0.39 RC1 T16 V(simb) Av(KIC)
KIC02696732  4820 2.90 -0.13 12.64 0.45  1.038 0.022 -0.33 1.122 0.79 1.33 1.15 0.13 RG  T16 V(simb) Av(KIC)
KIC02714397  4910 2.56 -0.47 10.75 0.43  1.020 0.045 -0.29 1.873 1.89 1.12 1.35 0.23 RC1 T15 V(simb) Av(KIC)
KIC02988638  4912 2.67 +0.06 12.15 0.50  0.597 0.034 -0.29 1.804 2.07 2.31 2.17 0.34 RC2 T16 V(simb) Av(KIC)
KIC03098045  4820 2.34 -0.24 12.18 0.49  0.552 0.023 -0.33 1.872 1.22 1.11 1.53 0.30 RC1 T16 V(KICr) Av(KIC)
KIC03217051  4590 2.44 +0.21 11.87 0.41  0.714 0.035 -0.44 1.783 1.53 1.22 1.59 0.31 RC1 T15 V(simb) Av(KIC)
KIC03323943  4826 2.55 -0.14 11.95 0.51  0.648 0.031 -0.32 1.829 1.79 1.01 1.57 0.33 RC1 T16 V(simb) Av(KIC)
KIC03425476  4780 2.57 -0.03 12.56 0.39  0.604 0.029 -0.34 1.606 1.16 1.37 1.55 0.41 RC1 T16 V(simb) Av(KIC)
KIC03455760  4654 2.68 -0.07 11.39 0.43  1.024 0.027 -0.40 1.654 1.86 1.63 1.18 0.20 RG  T15 V(simb) Av(KIC)
KIC03531478  5000 3.20 -0.06 12.00 0.29  1.384 0.023 -0.26 1.040 1.13 1.50 1.28 0.14 RG  T16 V(simb) Av(KIC)
KIC03730953  4861 2.55 -0.07  9.06 0.19  1.869 0.024 -0.31 1.934 2.21 1.97 2.44 0.21 RC2 T15 V(simb) Av(KIC)
KIC03744043  4946 2.94 -0.35  9.81 0.34  2.476 0.023 -0.28 1.437 1.61 1.31 1.26 0.17 RG  T15 V(simb) Av(KIC)
KIC03748691  4762 2.53 +0.11 12.25 0.66  0.601 0.025 -0.35 1.847 1.88 1.37 2.25 0.33 RC1 T15 V(simb) Av(KIC)
KIC03758458  5009 2.71 +0.07 11.39 0.55  0.658 0.027 -0.26 2.029 3.53 2.18 2.75 0.12 RC2 T15 V(simb) Av(KIC)
KIC04036007  4916 2.42 -0.36 11.72 0.43  0.607 0.027 -0.29 1.933 1.56 1.38 1.74 0.39 RC1 T15 V(KICr) Av(KIC)
KIC04039306  4806 2.45 -0.10 11.68 0.51  0.647 0.024 -0.33 1.944 1.88 1.03 2.28 0.35 RC1 T16 V(simb) Av(KIC)
KIC04044238  4519 2.38 +0.20  7.80 0.14  4.131 0.035 -0.48 1.796 1.46 1.06 1.57 0.28 RC1 T15 V(simb) Av(EXT)
KIC04056266  5021 2.67 -0.03 12.67 0.49  0.617 0.024 -0.25 1.548 1.05 2.25 1.96 0.08 RC2 T16 V(simb) Av(KIC)
KIC04243623  5005 3.75 -0.31 11.40 0.14  2.830 0.026 -0.26 0.599 1.44 0.99 1.00 0.06 RG  T15 V(simb) Av(KIC)
KIC04243796  4620 2.34 +0.11 10.86 0.38  1.000 0.023 -0.42 1.877 1.46 1.26 1.95 0.39 RC1 T15 V(simb) Av(KIC)
KIC04350501  4929 3.19 -0.09 11.89 0.50  1.126 0.026 -0.28 1.355 2.41 1.63 1.40 0.19 RG  T16 V(simb) Av(KIC)
KIC04351319  4876 3.32 +0.29 10.19 0.15  3.812 0.022 -0.30 0.842 1.04 1.45 1.27 0.12 RG  T15 V(simb) Av(KIC)
KIC04445711  4876 2.50 -0.32 11.06 0.36  0.938 0.024 -0.31 1.799 1.43 1.35 1.35 0.23 RC1 T15 V(simb) Av(KIC)
KIC04448777  4805 3.19 +0.10 11.87 0.33  1.579 0.030 -0.33 1.018 1.23 1.13 1.21 0.12 RG  T16 V(KICr) Av(KIC)
KIC04570120  5035 2.73 +0.05 11.46 0.48  0.613 0.022 -0.25 2.032 3.65 2.44 2.75 0.12 RC2 T16 V(simb) Av(KIC)
KIC04726049  5028 3.25 -0.16 12.14 0.48  1.329 0.021 -0.25 1.091 1.39 1.37 1.26 0.14 RG  T16 V(KICr) Av(KIC)
KIC04770846  4847 2.60 +0.02  9.77 0.33  1.604 0.026 -0.32 1.840 2.02 1.58 2.28 0.26 RC1 T15 V(simb) Av(KIC)
KIC04902641  4986 2.84 +0.03 11.14 0.29  1.085 0.028 -0.26 1.594 1.78 2.56 2.00 0.10 RC2 T15 V(simb) Av(KIC)
KIC04952717  4793 3.13 +0.13 11.69 0.42  1.905 0.032 -0.34 0.966 0.96 1.24 1.20 0.12 RG  T15 V(simb) Av(KIC)
KIC05000307  5023 2.64 -0.25 11.43 0.46  0.706 0.027 -0.25 1.915 2.28 1.41 2.27 0.26 RC1 T15 V(simb) Av(KIC)
KIC05033245  5049 3.41 +0.11 11.24 0.19  2.389 0.040 -0.24 0.823 1.07 1.41 1.33 0.12 RG  T15 V(simb) Av(KIC)
KIC05088362  4760 2.41 +0.03 11.38 0.41  0.622 0.027 -0.35 2.064 2.35 2.22 2.67 0.29 RC2 T15 V(simb) Av(KIC)
KIC05128171  4808 2.54 +0.04 10.37 0.42  1.248 0.024 -0.33 1.862 1.91 2.03 2.32 0.26 RC2 T15 V(simb) Av(KIC)
KIC05266416  4767 2.50 -0.09 10.80 0.39  1.001 0.032 -0.35 1.875 1.86 1.51 1.86 0.40 RC1 T15 V(simb) Av(KIC)
KIC05283798  4770 2.53 +0.09 12.13 0.50  0.593 0.029 -0.35 1.842 1.84 1.79 2.14 0.39 RC2 T16 V(simb) Av(KIC)
KIC05307747  5030 2.77 +0.01  8.67 0.21  2.731 0.037 -0.25 1.745 2.07 2.91 2.11 0.27 RC2 T15 V(simb) Av(KIC)
KIC05514974  4674 2.26 -0.10 11.57 0.43  0.785 0.023 -0.39 1.809 0.99 1.03 1.42 0.22 RC1 T16 V(simb) Av(KIC)
KIC05530598  4599 2.85 +0.37  8.93 0.23  3.986 0.028 -0.43 1.393 1.59 1.68 1.34 0.14 RG  T15 V(simb) Av(KIC)
KIC05598645  5052 3.44 -0.17 12.10 0.34  1.406 0.022 -0.25 1.000 1.71 1.14 1.23 0.13 RG  T16 V(simb) Av(KIC)
KIC05611192  5064 2.91 +0.02 12.12 0.49  0.611 0.025 -0.24 1.771 2.95 2.43 2.22 0.21 RC2 T16 V(KICr) Av(KIC)
KIC05723165  5255 3.67 -0.02 10.87 0.26  3.130 0.028 -0.19 0.742 1.37 1.36 1.35 0.06 RG  T15 V(simb) Av(KIC)
KIC05737655  5026 2.45 -0.63  7.31 0.17  4.964 0.034 -0.26 1.756 1.02 0.78 1.00 0.18 RC1 T15 V(simb) Av(EXT)
KIC05795626  4923 2.38 -0.72  9.39 0.25  1.530 0.041 -0.29 1.993 1.63 1.21 1.40 0.24 RC1 T15 V(simb) Av(KIC)
KIC05806522  4574 2.60 +0.12 11.33 0.40  1.038 0.029 -0.45 1.675 1.74 1.18 1.25 0.21 RG  T15 V(simb) Av(KIC)
KIC05858034  4887 2.45 -0.19 12.06 0.44  0.558 0.023 -0.30 1.880 1.52 1.27 1.89 0.42 RC1 T16 V(KICr) Av(KIC)
KIC05866737  4874 2.86 -0.26 10.91 0.42  1.198 0.023 -0.31 1.670 2.43 1.52 1.35 0.40 RG  T15 V(simb) Av(KIC)
KIC05990753  5010 2.97 +0.19 11.04 0.58  1.010 0.026 -0.26 1.810 3.88 2.70 2.42 0.12 RC2 T15 V(simb) Av(KIC)
KIC06117517  4649 2.94 +0.28 10.78 0.40  1.887 0.021 -0.41 1.356 1.72 1.26 1.31 0.16 RG  T15 V(simb) Av(KIC)
KIC06144777  4734 3.02 +0.14 11.22 0.31  1.955 0.026 -0.37 1.100 1.06 1.18 1.22 0.12 RG  T15 V(simb) Av(KIC)
KIC06276948  4939 2.84 +0.19 11.28 0.34  0.959 0.023 -0.28 1.672 2.21 2.35 2.06 0.23 RC2 T15 V(simb) Av(KIC)
KIC06531928  5156 3.73 -0.57 10.97 0.19  3.211 0.025 -0.22 0.662 1.41 0.95 0.95 0.05 RG  T16 V(simb) Av(KIC)
KIC06579495  4772 2.78 -0.02 12.20 0.36  0.902 0.027 -0.35 1.392 1.16 1.22 1.30 0.17 RG  T16 V(KICr) Av(KIC)
KIC06665058  4750 3.10 -0.07 11.47 0.38  1.282 0.021 -0.36 1.390 2.46 1.18 1.24 0.16 RG  T16 V(simb) Av(KIC)
KIC06690139  4979 3.02 -0.14 11.86 0.35  0.898 0.021 -0.27 1.498 2.17 1.56 1.71 0.24 RG  T15 V(simb) Av(KIC)
KIC07205067  5064 2.58 +0.03 10.80 0.32  0.725 0.027 -0.24 2.085 2.85 3.49 2.82 0.12 RC2 T15 V(simb) Av(KIC)
KIC07341231  5305 3.65 -1.73 10.05 0.14  4.225 0.022 -0.22 0.772 1.35 0.73 0.80 0.01 RG  T16 V(KICr) Av(EXT)
KIC07581399  5070 2.74 +0.01 11.54 0.36  0.586 0.018 -0.24 1.988 3.28 3.13 2.65 0.12 RC2 T15 V(simb) Av(KIC)
KIC07584122  4974 3.29 -0.08 11.65 0.29  1.223 0.027 -0.27 1.290 2.52 1.26 1.41 0.18 RG  T16 V(simb) Av(KIC)
KIC07734065  4882 2.20 -0.43 12.04 0.43  0.499 0.026 -0.31 1.982 1.09 0.93 1.65 0.35 RC1 T16 V(KICr) Av(KIC)
KIC07799349  4969 3.56 +0.28  9.67 0.12  5.434 0.020 -0.27 0.717 1.26 1.31 1.29 0.10 RG  T16 V(simb) Av(KIC)
KIC08378462  4995 2.81 +0.06 11.40 0.53  0.878 0.023 -0.26 1.769 2.47 2.47 2.22 0.23 RC2 T15 V(simb) Av(KIC)
KIC08475025  4848 2.88 -0.06 12.06 0.34  0.939 0.024 -0.32 1.394 1.38 1.41 1.36 0.18 RG  T16 V(simb) Av(KIC)
KIC08493735  5842 3.62 +0.01 10.25 0.17  3.187 0.024 -0.08 0.893 1.13 1.05 1.47 0.06 RG  T16 V(simb) Av(KIC)
KIC08702606  5472 3.66 -0.11  9.51 0.04  5.496 0.029 -0.14 0.688 1.01 1.09 1.26 0.05 RG  T15 V(simb) Av(KIC)
KIC08718745  4902 3.20 -0.25 11.10 0.30  1.994 0.035 -0.30 1.100 1.40 1.17 1.13 0.13 RG  T15 V(simb) Av(KIC)
KIC08751420  5260 3.63 -0.15  7.01 0.05 17.176 0.025 -0.19 0.722 1.19 1.08 1.27 0.07 RG  T16 V(simb) Av(EXT)
KIC08813946  4862 2.64 +0.09  7.19 0.14  5.309 0.020 -0.31 1.753 1.79 2.09 2.02 0.34 RC1 T15 V(simb) Av(EXT)
KIC09145955  4943 2.85 -0.34 10.05 0.28  2.384 0.023 -0.28 1.350 1.08 1.39 1.21 0.15 RG  T16 V(simb) Av(KIC)
KIC09173371  5064 2.85 +0.00  9.59 0.37  2.111 0.024 -0.24 1.657 1.98 2.32 2.04 0.14 RC2 T15 V(simb) Av(KIC)
KIC09349632  4976 2.75 +0.12 11.37 0.38  0.600 0.030 -0.27 2.052 4.19 2.60 2.81 0.13 RC2 T16 V(simb) Av(KIC)
KIC09583430  4854 2.73 +0.21 12.03 0.46  0.733 0.023 -0.31 1.666 1.82 2.62 1.95 0.28 RC2 T16 V(simb) Av(KIC)
KIC09705687  5129 2.81 -0.19  9.80 0.28  1.494 0.021 -0.22 1.835 2.58 1.92 2.21 0.21 RC2 T15 V(simb) Av(KIC)
KIC09812421  5140 3.48 -0.21 10.32 0.18  3.327 0.039 -0.22 0.887 1.35 1.27 1.23 0.12 RG  T16 V(simb) Av(KIC)
KIC10323222  4525 2.43 +0.04  7.02 0.08  7.366 0.030 -0.48 1.578 0.99 1.55 1.25 0.15 RG  T15 V(simb) Av(EXT)
KIC10382615  4890 2.25 -0.49 12.02 0.36  0.528 0.021 -0.30 1.911 1.03 1.00 1.40 0.24 RC1 T16 V(KICr) Av(KIC)
KIC10404994  4802 2.63 -0.06  7.66 0.12  4.103 0.036 -0.33 1.791 2.01 1.50 1.65 0.32 RC1 T15 V(simb) Av(EXT)
KIC10426854  4968 2.52 -0.30 10.31 0.32  1.399 0.023 -0.27 1.724 1.17 1.78 1.35 0.40 RC1 T15 V(simb) Av(KIC)
KIC10474071  4975 2.65 +0.09 12.02 0.50  0.627 0.021 -0.27 1.805 1.89 2.38 2.34 0.18 RC2 T16 V(KICr) Av(KIC)
KIC10600926  4879 2.48 -0.20 11.88 0.47  0.627 0.024 -0.30 1.865 1.58 0.82 1.74 0.39 RC1 T16 V(simb) Av(KIC)
KIC10604460  4573 2.37 +0.14 11.02 0.41  0.881 0.025 -0.45 1.945 1.91 1.26 2.08 0.37 RC1 T16 V(simb) Av(KIC)
KIC10709799  4522 2.51 -0.04 11.29 0.30  1.086 0.025 -0.48 1.623 1.32 1.29 1.21 0.15 RG  T16 V(simb) Av(KIC)
KIC10716853  4874 2.55 -0.08  7.04 0.10  5.386 0.028 -0.31 1.783 1.54 1.75 1.74 0.34 RC1 T15 V(simb) Av(EXT)
KIC10866415  4791 2.82 -0.01 11.52 0.44  1.378 0.028 -0.34 1.325 1.08 1.25 1.29 0.16 RG  T16 V(simb) Av(KIC)
KIC11177749  4677 2.24 -0.04 11.23 0.33  0.894 0.031 -0.39 1.794 0.92 1.20 1.44 0.23 RC1 T16 V(simb) Av(KIC)
KIC11251115  4837 2.57 +0.07  8.09 0.16  3.088 0.028 -0.32 1.877 2.07 2.45 2.43 0.18 RC2 T16 V(simb) Av(KIC)
KIC11352756  4604 2.29 -0.04 11.22 0.47  0.878 0.022 -0.43 1.883 1.34 0.86 1.57 0.28 RC1 T16 V(simb) Av(KIC)
KIC11401156  5053 3.58 +0.10 10.01 0.13  4.807 0.023 -0.24 0.682 1.14 1.09 1.27 0.10 RG  T16 V(simb) Av(KIC)
KIC11444313  4757 2.52 +0.00 11.65 0.40  0.678 0.026 -0.35 1.880 1.99 1.39 2.12 0.40 RC1 T15 V(simb) Av(KIC)
KIC11569659  4879 2.48 -0.26 11.57 0.58  0.647 0.022 -0.31 2.003 2.18 0.85 2.28 0.32 RC1 T15 V(simb) Av(KIC)
KIC11618103  4922 2.91 -0.17  7.93 0.16  6.176 0.186 -0.29 1.326 1.19 1.41 1.30 0.16 RG  T16 V(simb) Av(KIC)
KIC11657684  4951 2.47 -0.12 12.00 0.46  0.548 0.022 -0.28 1.914 1.63 1.27 2.39 0.22 RC1 T15 V(KICr) Av(KIC)
KIC11717120  5087 3.72 -0.31  9.49 0.12  6.932 0.026 -0.24 0.565 1.17 1.14 1.00 0.06 RG  T16 V(simb) Av(KIC)
KIC11721438  4959 2.87 +0.14 12.04 0.48  0.674 0.024 -0.27 1.729 2.66 2.40 2.14 0.25 RC2 T16 V(KICr) Av(KIC)
KIC11802968  4962 3.73 -0.06 11.22 0.23  3.327 0.022 -0.27 0.569 1.33 0.81 1.09 0.08 RG  T16 V(simb) Av(KIC)
KIC11819760  4824 2.36 -0.18 11.27 0.36  0.692 0.024 -0.33 1.986 1.66 1.25 2.27 0.34 RC1 T15 V(simb) Av(KIC)
KIC12008680  4881 2.55 -0.32 11.49 0.45  0.732 0.019 -0.30 1.877 1.91 0.81 1.56 0.31 RC1 T16 V(simb) Av(KIC)
KIC12070114  4698 2.46 +0.05 11.05 0.35  0.817 0.031 -0.38 1.949 2.13 1.78 2.31 0.34 RC2 T16 V(simb) Av(KIC)
KIC12884274  4683 2.44 +0.11  7.88 0.20  3.713 0.025 -0.39 1.844 1.62 1.39 2.10 0.37 RC1 T15 V(simb) Av(EXT)
HD107383     4841 2.51 -0.28  4.74 0.02 10.710 0.220 -0.32 2.081 2.88 2.48 2.21 0.34 --- T08 V(simb) Av(EXT)
HD124897     4281 1.72 -0.55 -0.05 0.00 88.830 0.540 -0.64 2.280 1.21 0.69 1.04 0.12 --- T09 V(simb) Av(EXT)
HD062509     4904 2.84 +0.06  1.14 0.00 96.540 0.270 -0.29 1.592 1.90 2.31 2.00 0.09 --- T08 V(simb) Av(EXT)
HD146791     4931 2.69 -0.07  3.23 0.00 30.640 0.200 -0.28 1.749 1.88 1.93 1.75 0.34 --- T08 V(simb) Av(EXT)
HD168723     4972 3.12 -0.18  3.25 0.00 53.930 0.180 -0.27 1.245 1.54 1.82 1.29 0.16 --- T08 V(simb) Av(EXT)
HD219615     4802 2.25 -0.62  3.70 0.04 23.640 0.180 -0.34 1.822 0.90 1.03 1.12 0.15 --- T08 V(simb) Av(EXT)
HD185351     5006 3.16 +0.00  5.17 0.05 24.225 0.082 -0.26 1.187 1.43 2.03 1.43 0.17 --- T08 V(simb) Av(EXT)
HD028307     4924 2.63 +0.10  3.84 0.00 21.130 0.270 -0.29 1.829 1.98 2.96 2.39 0.14 --- T08 V(simb) Av(EXT)
HD076294     4844 2.30 -0.11  3.10 0.00 19.510 0.180 -0.32 2.206 2.36 3.15 2.91 0.21 --- T08 V(simb) Av(EXT)
Capella_P    4943 2.52 +0.10  0.92 0.00 76.200 0.460 -0.28 1.880 1.70 2.57 2.50 0.12 --- T18 V(sepa) Av(EXT)
Capella_S    5694 2.88 -0.08  0.75 0.00 76.200 0.460 -0.10 1.878 2.21 2.49 2.47 0.06 --- T18 V(sepa) Av(EXT)

